On the Algebraic Structure of Lewis Carroll's Logic -- Behind the Looking Glass: A Mathematical Perspective

Charles Ludwidge Dodgeson, better known by his literary pen name `Lewis Carroll', has a number of well known and cherished literary works to his credit, for example "Alice in Wonderland" and "Through the Looking Glass". Apart from this he is known to have a strong professional interest in mathematics and logic with an inclination towards an educational and recreational perspective. In this work we consider the algebraic structure behind Lewis Carroll's approach to classical logic and his logical puzzles. Starting with the arithmetic of $0$ and $1$, we develop the connections between Boolean-valued functions, sets and predicates, which we refer to as the "entangled trinity". This provides a common setting in which Carroll's approach and Boole's perspective can be understood. Particular attention is given to what is meant by "the conclusion" of a logical problem. We suggest a precise interpretation of a complete conclusion in terms of largest lower bounds involving only the predicates to be retained, thereby sharpening Carroll's approach. The role of natural language in choosing a suitable universe and identifying these predicates is discussed through a variety of examples. Finally, we present computerised solution methods, including the use of Boolean satisfiability solvers for larger puzzles.

==> LewisCarrollExample.m <==
function [A,names] = LewisCarrollExample(example)
  switch example
    case 1
      titletext = 'x1<x2';
      names = {'x1','x2'};
      A = [1 -1];
    case 2
      titletext = 'x1<1+x2';
      names = {'x1','x2'};
      A = [1 1];
    case 3
      titletext = 'barbara';
      names = {'bar', 'bart', 'bier'};
      A = [1 -1  0;...
           0  1 -1];
    case 4
      titletext = 'Froggy';
      % names = {'now',                                        ... 1
      %         'Froggy’s hair is out of curl',               ... 2
      %         'Froggy intends to go a-wooing',              ... 3
      %         'Froggy is grinning like a hyena'             ... 4
      %         'Froggy’s mother permits him to go a-wooing', ... 5
      %         'Froggy seems nearly mad with joy',           ... 6
      %         'Froggy is strutting about like a peacock',   ... 7;
      %         'Froggy is wearing a waistcoat that is gorgeous beyond words', ... 8
      %         'I go out on my roof',                        ... 9
      %         'I remind Froggy of the £10 he owes me',      ... 10
      %         'I take a quiet cigar',                       ... 11
      %         'I tell Froggy that he’s quite the dandy',    ... 12
      %         'It is going to rain',                        ... 13
      %         'It is very hot',                             ... 14
      %         'My purse is empty',                          ... 15
      %         'My railway shares are going up',             ... 16
      %         'My tailor calls with his little bill',       ... 17
      %         'The thermometer is high',                    ... 18
      %         'You had better take an umbrella',            ... 19
      %        };
      names = {'now', ... 1
              'a', ... 2
              'b', ... 3
              'c'  ... 4
              'd', ... 5
              'e', ... 6
              'h', ... 7;
              'k', ... 8
              'l', ... 9
              'm', ... 10
              'n', ... 11
              'r', ... 12
              's', ... 13
              't', ... 14
              'v', ... 15
              'w', ... 16
              'z', ... 17
              'A', ... 18
              'B', ... 19
             };
      %     1  2  3  4  5  6  7  8  9 10 11 12 13 14 15 16 17 18 19
      %    eps a  b  c  d  e  h  k  l  m  n  r  s  t  v  w  z  A  B
      A = [ 0  0  0  0  0  0  0  0  0  0  0 -1 -1  0  0  0  0  0  0;... 1
            0  0  0  0  1  0  1  0  0 -1  0  0  0  0  0  0  0  0  0;... 2
            1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;... 3a
            1  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0;... 3b
            0  0  0  0  0  0  0  0  1  0  1  0  0  0 -1  0  0  0  0;... 4
            0  0  0  1  0  0  0  0  0  1  0  0  0  0  0  0  1  0  0;... 5
            0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0 -1  0;... 6
            0  0  0  1  0  0  0  0  0  0 -1  1 -1  0  0  0  0  0  0;... 7
            0  0  0  0  0  0  0  0  0 -1  0  0  0  0  1  0  1  0  0;... 8
            1  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0;... 9
            0  0  0  0  0  0  0  1  0  1  0  0  0 -1  1  0  0  0  0;... 10
            1  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0;... 11a
            1  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;... 11b
            1  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0;... 11c
            0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  1;... 12
            0  0  0  0  0  0 -1  1  0  0 -1  0  0  0  0  0  0  0  0;... 13
            0  0  0 -1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0;... 14
            0 -1  0  0  0  0 -1  0 -1  0  0  0  0  0 -1  0  0  0  0;... 15
            0  0  0  0  0  0  0  0  0  0 -1  0  1 -1  0  1  0  0  0;... 16
            0  0  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0;... 17a
            0  0  0  0  1  0  0 -1  0  0  0  0  0  0  0  0  0  0  0;... 17b
            0  0 -1  0  0  0  0  0  0  0  1  0  1  0  0  0  0  0 -1;... 18
            0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  1 -1  0  0;... 19
            0  0  0 -1  0  0  0  0  0  0  1 -1  0 -1  0  0  0 -1  0;... 20
          ];
      %    eps a  b  c  d  e  h  k  l  m  n  r  s  t  v  w  z  A  B
    case 5
      titletext = 'Animals, Symbol Logic, p. 174';
      names = { 'avoided by me',... 1
               'carnivora',...     2
               'cats',...          3
               'detested by me',...4
               'in this house'...  5
               'kangaroos',...     6
               'killing mice',...  7
               'loving to gaze at the moon',... 8
               'prowling at night',... 9
               'suitable for pets',... 10
               'taking to me',...      11
               };
      %     1  2  3  4  5  6  7  8  9 10 11
      A = [ 0  0 -1  0  1  0  0  0  0  0  0;...
            0  0  0  0  0  0  0  1  0 -1  0;...
           -1  0  0  1  0  0  0  0  0  0  0;...
            0  1  0  0  0  0  0  0 -1  0  0;...
            0  0  1  0  0  0 -1  0  0  0  0;...
            0  0  0  0 -1  0  0  0  0  0  1;...
            0  0  0  0  0  1  0  0  0  1  0;...
            0 -1  0  0  0  0  1  0  0  0  0;...
            0  0  0 -1  0  0  0  0  0  0 -1;...
            0  0  0  0  0  0  0 -1  1  0  0;...
          ];
    case 6
      titletext = 'Jumbo';
      names = {'Alligator',...        .. 1
              'Reptile',...          .. 2
              'Carnivor',...         .. 3
              'Mammal',...           .. 4
              'Jumbo',...            .. 5
              'Elephant',...         .. 6
              'Carniv. mammal',...   .. 7
             };
      %     1  2  3  4  5  6  7
      A = [ 1 -1  0  0  0  0  0;...
            0  0 -1  0  0  0  1;...
            0  0  0 -1  0  0  1;...          
            0  1  0  1  0  0  0;...
            0  0  0  0  1 -1  0;...
            1  0  0  1  0  0  0;...
            1  0  0  0  0  1  0;...
          ];
    case 7
      titletext = 'Grocers on bicycles';
      % not the same result as LewisLogic, 
      names = {'C','I','G','H','X',...
        };
      %     1  2  3  4  5
      A = [ 0  1  0  1 -1;...
            0  0  1  0  1;... 
            0  1  1 -1  0;... 
            1 -1  0  0  0;... 
            1  0  0  1 -1;... 
          ];
    case 8
      titletext = 'schoolboys';
      names = { 'a ∩ b',...   1
               'a ∩ b''',... 2
               'c ∩ d',...   3
               'c ∩ d''',... 4
               'e ∩ f',...   5
               'e ∩ f''',... 6
               'g ∩ h',...   7
               'g ∩ h''',... 8
               'j ∩ k',...   9
               'j ∩ k''',... 10
               'n ∩ p',...   13
               'n ∩ p''',... 14
               'l ∩ m',...   11
               'l ∩ m''',... 12
        };
      %     1  2  3  4  5  6  7  8  9 10 11 12 13 14
      A = [ 1  1  0 -1  0  0  0  0  0  0  0  0  0  0;...
            0  0  0  0  1  0  1  0 -1  0  0  0  0  0;...
            0  0  0  0  0  0  0  0  0  0  0 -1  0 -1;...
            0  0  1  1  0  0 -1  0  0  0  0  0  0  0;...
            0  0  0  0 -1  0  0  0  0 -1  0  0  1  0;...
            0  0  0  0  0  1  0  1  0  0  0  0 -1  0;...
            0  0  0  1  1  0  0  0  1  0  0  0  0  0;...
            0  0  0  0  0  0  1  0  0  1  0  0  0  1;...
            0 -1  0  0  0  1  0  0  0  0  0  0  1  0;...
            1  0  1  0  0  0  0 -1  0  0  0  0  0  0;...
            0  0  0  1 -1  0  0  0  0  0  0  1  0  0;...
           ];
    case 10
      titletext = 'test';
      names = {'x1','x2','x3','x4'};
      A = [-1  0  0  1;...
            0 -1  0  1;...
            0  1 -1  0;...
          ];
    case 11
      titletext = 'fat lawyer: book xiv, 49';
      names = {'active','fat','lawyers','old','wise'};
      %     a  b  c  d  e
      A = [ 1  1  0  1  0;...
            0  0  0 -1  1;...
            0  1  1  0 -1;...
          ];
    case 12
      titletext = 'test 1';
      names = {'A','B','X'};
      %     a  b  c 
      A = [ 1  0 -1;...
            0  1  1;...
          ];      
    case 13
      titletext = 'test 2';
      names = {'A','B','C','D','X','Y'};
      %     a  b  c  d  x  y
      A = [...
            1  0  0  0  1  1;...
            0  1  0  0  1 -1;...
            0  0  1  0 -1  1;...
            0  0  0  1 -1 -1;...
          ];      
    case 14
      titletext = 'test 3';
      names = {'A','B','C','X','Y'};
      %     a  b  c  x  y
      A = [ 1  0  0  1  1;...
            0  1  0  1 -1;...
            0  0  1 -1  1;...
          ];      
    case 15
      titletext = 'test 4';
      names = {'A','B','C','D','X','Y'};
      %     a  b  c  d  x  y
      A = [...
            1  0  0  0  1  1;...
            0  1  0  0  1 -1;...
            0  0  1  0 -1  1;...
            0  0  0  1  1  1;...
          ];      
    case 16
      titletext = 'test 5';
      names = {'A','B','C','X'};
      %     a  b  c  x 
      A = [...
            1  0  0 -1;...
            0  1  0  1;...
            0  0  1  1;...
          ];      
    case 17
      titletext = 'test 6';
      names = {'A','B','C','D','X'};
      %     a  b  c  d  x 
      A = [...
            1  0  0  0 -1;...
            0  1  0  0  1;...
            0  0  1  0  1;...
            0  0  0  1 -1;...
          ];
    case 18
      titletext = 'test 7';
      names = {'A'};
      %     a  
      A = [...
            1;...
          ];
    case 19
      titletext = 'test 8';
      names = {'A','B'};
      %     a  b  
      A = [...
            1  1;...
            1 -1;...
          ];      
    case 20
      titletext = 'test 8';
      names = {'A','B'};
      %     a  b  
      A = [...
            -1  1;...
             1 -1;...
          ];      
    case 21
      titletext = 'test 8';
      names = {'A','B'};
      %     a  b  
      A = [...
             1  1;...
             1 -1;...
            -1  1;...
            -1 -1;...
          ];      
    case 22
      titletext = 'test 8';
      names = {'A','B','C'};
      %     a  b  c  
      A = [...
             1  0  1;...
             1  0 -1;...
             0  1  1;...
             0  1 -1;...
          ];      
    case 23
      titletext = 'test 9, implication and equivalence';
      names = {'A','B','C','M'};
      A = [...
            1  0  0 -1;...
            0  0  1  1;...
            0  1  0  0;...
          ];
    case 24
      titletext = 'test 10, implication and equivalence';
      names = {'A','B','C','M','N'};
      A = [...
            1  0  0 -1  0;...
            0  0  1  1  0;...
            0  1  0  0  1;...
            0  1  0  0 -1;...
          ];
    case 25
      titletext = 'test 11, implication and equivalence';
      names = {'A','B','C','D','M','N'};
      A = [...
            1  0  0  0 -1  0;...
            0  0  1  0  1  0;...
            0  1  0  1  0  1;...
            0  1  0  1  0 -1;...
          ];
    case 30
      titletext = "Members of Parliament";
      names = {'a','b','c','d','e','h','k','l','m','n','r','s','t','v','w','z'};
      %     a  b  c  d  e  h  k  l  m  n  r  s  t  v  w  z
      A = [...
            0  0 -1  0  0  0  1  0  0  0 -1  0  0  0  0  0;...
            0  1  0  0  0  1  0  0  0  0  0  0  0 -1  0  0;...
            1  0  0 -1  0  0  0  0  0  0  0  0  0  0  1  0;...
            0  0  0  0  0  0  1  0  0  0  1  0 -1  0  0  0;...
            0  0  0  1  0  0  0  0  0  0  0 -1  0  0  0  1;...
            0  0  0 -1  0  0  0  0  0  0  1  0  1  0  0  0;...
            1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0 -1;...
            0  0  1 -1  0  0  1  0  0  0  0  0  0  0  0  0;...
            1  0  0  0  0  0  0  0 -1  0  0  1  0  0  0  0;...
            1  0  0  0  0  0  0  0  0  0 -1  1  0  0  0  0;...
            0  0  0  0  0  0  0  0  0 -1  1  0  0  0  1  0;...
            0  0  1  0 -1  0  0  0  1  0  0  0  0  0  0  1;...
            0 -1  0  0  0  0  1  0  0  0  0  0  0 -1  1  0;...
            1  0 -1  0  0  0  0  0  0  1  0  0  0  0  0  0;...
            0  0  0  1  0  0  0  1  0  0 -1  0  1  0  0  0;...
            0  0  0  0  1  0  0  0  0  0  1  1  0  0  0  0;...
            1  0  0  0  0  0  0  0  0  0  0  0  1  0  0 -1;...
            0  0  0  0  0 -1  0 -1  0  0  0  0  0  0  1  0;...
            0  0  0  1  0  0  0  0  0  1 -1 -1  0  0  0  0;...
          ];
      %     a  b  c  d  e  h  k  l  m  n  r  s  t  v  w  z
    case 31
      titletext = "Pets inclusive";
      names = {'a','b','c','d','e','f','g','h','j','k','l','m','n','o','p','r','s','t','w','x'};
      % a  b  c  d  e  f  g  h  j  k  l  m  n  o  p  r  s  t  w  x
      A = [...
        0  0  0 -1  0  0  0  0  0  0  0  1  0  1  0  0  0  0  0  0;...
        0  0  1  0  0  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0;...
        0  0  0  0  0  0  0  1  0  1  0  0  0  0  0  0  0  0 -1  0;...
        0 -1  0  0  0  0  1  0  0  0  0  0  0  0  1  0  0  0  0  0;...
       -1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  1  0  0  0  0;... 
        0  0  1  0 -1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0;...
        0  0  0  0  0  0  0  0  1  0 -1 -1  0  0  0  0  0  0  0  1;...
        0  0  0  1  0  1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0;...
        0  0  0  0  0  0  0  1  0  0  0  1  0  0  0 -1  0  1  0  0;...
        1  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
        0  0  0  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0 -1;...
        0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0 -1  1  0;...
        0  0  0  0  0  1  0  0 -1  0  0  0  0  1  0  0  0  0  0  0;...
        0  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  1  0  0  0;...
        1  0  0  0  1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0;...
        0  0  0  0  0 -1  0  0  0  0 -1  0  0  0  0  0  0  0  0  1;...
       -1  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0;...
          ];
      % a  b  c  d  e  f  g  h  j  k  l  m  n  o  p  r  s  t  w  x
    case 32 % (SF)
      titletext = "Pets";
      names = {'a','b','c','d','e','f','g','h','j','k','l','m','n','o','p','r','s','t','w','x'};
      % a  b  c  d  e  f  g  h  j  k  l  m  n  o  p  r  s  t  w  x
      A = [...
        0  0  0 -1  0  0  0  0  0  0  0  1  0  1  0  0  0  0  0  0;...
        0  0  1  0  0  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0;...
        0  0  0  0  0  0  0  1  0  1  0  0  0  0  0  0  0  0 -1  0;...
        0 -1  0  0  0  0  1  0  0  0  0  0  0  0  1  0  0  0  0  0;...
       -1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  1  0  0  0  0;... 
        0  0  1  0 -1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0;...
        0  0  0  0  0  0  0  0  1  0 -1 -1  0  0  0  0  0  0  0  1;...
        0  0  0  0  0  0  0  0 -1  0 -1  1  0  0  0  0  0  0  0  1;...
        0  0  0  1  0  1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0;...
        0  0  0  0  0  0  0  1  0  0  0  1  0  0  0 -1  0  1  0  0;...
        1  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
        0  0  0  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0 -1;...
        0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0 -1  1  0;...
        0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  1 -1  0;...
        0  0  0  0  0  1  0  0 -1  0  0  0  0  1  0  0  0  0  0  0;...
        0  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  1  0  0  0;...
        1  0  0  0  1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0;...
        0  0  0  0  0 -1  0  0  0  0 -1  0  0  0  0  0  0  0  0  1;...
       -1  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0;...
          ];
      % a  b  c  d  e  f  g  h  j  k  l  m  n  o  p  r  s  t  w  x
    case 33 % (RP)
      titletext = "Pets exclusive";
      names = {'a','b','c','d','e','f','g','h','j','k','l','m','n','o','p','r','s','t','w','x'};
      % a  b  c  d  e  f  g  h  j  k  l  m  n  o  p  r  s  t  w  x
      A = [...
        0  0  0 -1  0  0  0  0  0  0  0  1  0  1  0  0  0  0  0  0;...
        0  0  1  0  0  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0;...
        0  0  0  0  0  0  0  1  0  1  0  0  0  0  0  0  0  0 -1  0;...
        0 -1  0  0  0  0  1  0  0  0  0  0  0  0  1  0  0  0  0  0;...
       -1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  1  0  0  0  0;... 
        0  0  1  0 -1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0;...
        0  0  0  0  0  0  0  0  1  0 -1 -1  0  0  0  0  0  0  0  1;...
        0  0  0  1  0  1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0;...
        0  0  0  0  0  0  0  1  0  0  0  1  0  0  0 -1  0  1  0  0;...
        1  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
        0  0  0  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0 -1;...
        0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0 -1  1  0;...
        0  0  0  0  0  1  0  0 -1  0  0  0  0  1  0  0  0  0  0  0;...
        0  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  1  0  0  0;...
        1  0  0  0  1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0;...
        0  0  0  0  0 -1  0  0  0  0 -1  0  0  0  0  0  0  0  0  1;...
       -1  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0;...
        1  0  0  0  0  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0;...
          ];
      % a  b  c  d  e  f  g  h  j  k  l  m  n  o  p  r  s  t  w  x
    case 34 % (RP + dummy)
      titletext = "Pets";
      names = {'a','b','c','d','e','f','g','h','j','k','l','m','n','o','p','r','s','t','w','x','Y','Z'};
      % a  b  c  d  e  f  g  h  j  k  l  m  n  o  p  r  s  t  w  x  Y  Z
      A = [...
        0  0  0 -1  0  0  0  0  0  0  0  1  0  1  0  0  0  0  0  0  0  0;...
        0  0  1  0  0  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0;...
        0  0  0  0  0  0  0  1  0  1  0  0  0  0  0  0  0  0 -1  0  0  0;...
        0 -1  0  0  0  0  1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0;...
       -1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0;... 
        0  0  1  0 -1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0;...
        0  0  0  0  0  0  0  0  1  0 -1 -1  0  0  0  0  0  0  0  1  0  0;...7a
        0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  1  0;...7c1
        0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  1  0;...7c2
        0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  1  0;...7c3
        0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  1  0;...7c4
        0  0  0  1  0  1  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0;...
        0  0  0  0  0  0  0  1  0  0  0  1  0  0  0 -1  0  1  0  0  0  0;...
        1  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
        0  0  0  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0 -1  0  0;...
        0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0 -1  1  0  0  0;...12a
        0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1;...12c1
        0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  1;...12c2
        0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  1;...12c3
        0  0  0  0  0  1  0  0 -1  0  0  0  0  1  0  0  0  0  0  0  0  0;...
        0  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  1  0  0  0  0  0;...
        1  0  0  0  1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0;...
        0  0  0  0  0 -1  0  0  0  0 -1  0  0  0  0  0  0  0  0  1  0  0;...
       -1  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...17a
        1  0  0  0  0  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...17b
          ];
      % a  b  c  d  e  f  g  h  j  k  l  m  n  o  p  r  s  t  w  x  Y  Z
    case 40
      titletext = "Friends";
      names = {'A','B','C','D','E','F','G','H','I','J','K','L','M','N','O','P','Q','R','S','T','U','V','W','X','Y','Z','a','b','c','d','e','f','g','h','i','j','k','l','m','n','o','p','q','r','s','t','u','v','w','x','y','z'};
       % A  B  C  D  E  F  G  H  I  J  K  L  M  N  O  P  Q  R  S  T  U  V  W  X  Y  Z  a  b  c  d  e  f  g  h  i  j  k  l  m  n  o  p  q  r  s  t  u  v  w  x  y  z
      A = [...
         1  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  1  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0 -1  0  0  1  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0;...
         1  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  1  0 -1  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0;...
         0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  1  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0;...
         0  0  0  0 -1  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  1  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1;...
         0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0 -1  0  0  0  0  0  0;...
         0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0;...
         0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  1  0  0  0  1  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0;...
         0  0  0  0  1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0;...
         0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0 -1  0  0  0  0  0;...
         1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0 -1  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0;...
         0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0 -1;...
         1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  1  0  0  1  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0 -1  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0 -1  0  0  0  0  0;...
         0  1  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0 -1  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0;...
         0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0;...
         0  0  0  0  0  0 -1  0  0  0  0  0  0  1  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0  0 -1  0  0  0  0  0  0  0  0  0  0  0;...        
         ];
       % A  B  C  D  E  F  G  H  I  J  K  L  M  N  O  P  Q  R  S  T  U  V  W  X  Y  Z  a  b  c  d  e  f  g  h  i  j  k  l  m  n  o  p  q  r  s  t  u  v  w  x  y  z
    case 41
      titletext = 'network';
      names = {'A0','A1','A2','A3','A4','B0','B1','C0','C1'};
      %    A0 A1 A2 A3 A4 B0 B1 C0 C1
      A = [...
            1 -1  0  0  0  0  0  0  0;...
            0  1  0 -1  0  0  0  0  0;...
            1  0 -1  0  0  0  0  0  0;...
            0  0  1  0 -1  0  0  0  0;...
            0  0 -1  0  0  1  0  0  0;...
            0  0  1  0  0  0 -1  0  0;...
            0  0  0  0  0  0  0  1 -1;...
            0  0  0  0  0  0 -1  0  1;...
...            0  0  0  0  0  0  1  0  0;...
          ];
    case 100
      titletext = 'Rainer''s birthday';
      names = {'B','C','D','E','R'};
      %     B  C  D  E  R
      A = [ 1  0  1  0  1;...
            0  0 -1  1  0;...
            0 -1  0 -1  1;...
            ];
    otherwise
      % titletext = '';
      % names = {'','','','',''};
      % %     a  b  c  d  e
      % A = [...
      %       0  0  0  0  0;...
      %     ];
      error('example not implemented');
  end
  fprintf('Example %i: %s\n',example,titletext);
end

==> LewisCarrollLogic.m <==
%% step 1) load example from list
example   = 31;
[A,names] = LewisCarrollExample(example);
[k,m]     = size(A); tic;
%% step 2) find retinends and eliminands
id_pos     = any(A>0,1); id_neg = any(A<0,1);
eliminands = id_pos.*id_neg>0;
retinends  = ~eliminands;
r = sum(retinends);                    % number of retinends
A = [A(:,retinends) A(:,eliminands)];  % reorder A, retinends first
id_neg      = any(A(:,1:r)<0,1);       % which retinends are negated
A(:,id_neg) = -A(:,id_neg);            % positivity in A for retinends
fprintf('retinends:')                  % output
id = find(retinends);
for i=1:r
  if id_neg(i); fprintf(' not'); end
  fprintf(' (%s),',names{id(i)});
end;fprintf('\b\n');
fprintf('eliminants:');fprintf(' (%s),',names{eliminands});
fprintf('\b\n');
%% step 3) find conclusions by eliminating retinends
conclusion = zeros(1,m); nr = 0;
for i=r-1:-1:0                         % #elminimated retinends
  subsets = nchoosek(1:r,i);           % subsets: i elements from 1:r
  for j=1:size(subsets,1)
    retelim = subsets(j,:);            % choose subset
    if r==1&&i==0; retelim = []; end   % treatment special case
    ret = setdiff(1:r,retelim);        % new set of retinends
    elim = [retelim,r+1:m];            %    and eleminants
    Ar = [A(:,ret) A(:,elim)];         % reorder A
    x = true(1,m); x(r+1-i:end)=false; % bitpattern of retinends
    y = bin2dec(num2str(x));           % binary representation
    sol = true;
    Arm = (Ar<=0); Arp = (Ar>=0);
    for z=0:2^(m-r)-1                  % bitpatterns start: 1s and 0s
      x = dec2bin(y+z)-'0';            % y+z has the pattern x
      C = any(all(((1-x).*Arm+...      % if Ar<0 we have ~x=1-x,
                       x.*Arp)>0,2));  % if Ar=0 we have 1=1-x+x, 
                                       % if Ar>0 we have x,
                                       % then all/min in rows
                                       % any/max  in cols
      sol = and(sol,C);                % if any x fails we can skip 
      if ~sol; break; end              %    these retinends
    end
    if sol                             % store conclusion found
      nr = nr+1;
      conclusion(nr,ret) = 1;
    end
  end
end
%% step 4) remove implications in the conclusion set
i = 0;
while i<nr
  i = i+1; j = i;
  id_i = find(conclusion(i,:));        % indices of conclusion_i
  while j<nr
    j = j+1;
    id_j = find(conclusion(j,:));      % indices of conclusion_j
    if ismember(id_i,id_j)             % id_i in id_j -> implication
      conclusion(j,:) = [];            % remove conclusion_j
      nr = nr-1; j = j-1;
    end
  end
end
%% step 5) remove conclusions equivalent to assumptions
i = 0;
Am = (A<=0); Ap = (A>=0);
while i < nr
  i = i+1;
  set = false(k, 1);                   % logical mask
  for j = find(conclusion(i,:))        % iterate conclusion indices
    for z = 1:(2^m-1)                  % generate bit patterns 
      x = dec2bin(z,m)-'0';            %    on the fly
      if x(j); continue; end           % skip if x_j = 1
      C = all(((1-x).*Am+x.*Ap)>0, 2); % as above, but leave as vector
      set = set | C;                   % mark rows where C=Ax=1
      if all(set); break; end          % all rows => keep conclusion
    end
    if all(set); break; end            % no need to test other j
  end
  if ~all(set)                         % remove conclusion
    conclusion(i,:) = [];
    nr = nr-1; i = i-1;
  end
end
%% step 6) output conclusion set
fprintf('conclusion: ');
for i=1:nr
  ret = find(conclusion(i,:));
  fprintf('0 =');                
  for k=1:length(ret)
    if id_neg(ret(k)); fprintf(' not'); end
    fprintf(' (%s) and',names{id(ret(k))});
  end; fprintf('\b\b\b\n');
end; toc

